Streamlines for Motion Planning in Underwater Currents

Motion planning for underwater vehicles must consider the effect of ocean currents. We present an efficient method to compute reachability and cost between sample points in sampling-based motion planning that supports long-range planning over hundreds of kilometres in complicated flows. The idea is to search a reduced space of control inputs that consists of stream functions whose level sets, or streamlines, optimally connect two given points. Such stream functions are generated by superimposing a control input onto the underlying current flow. A streamline represents the resulting path that a vehicle would follow as it is carried along by the current given that control input. We provide rigorous analysis that shows how our method avoids exhaustive search of the control space, and demonstrate simulated examples in complicated flows including a traversal along the east coast of Australia, using actual current predictions, between Sydney and Brisbane.

==> figureGeneration.m <==
%% cylinderStream
g = GliderInStream(@cylinderStream,[-1,0],'oneFig',false);
g.gliderInitPlot1.Visible = 'off';
g.gliderGoalPlot1.Visible = 'off';
g.gliderStreamContour1.Visible = 'off';
exportForPaper(g.f(1),'image/cylinderStream')

%% combinedStreamlines
s = SamplingComparison(loadConfig_json('../cases/examples/composite.json'),[1,-0.5],[0.25,1],'oneFig',false);
s.toggleTrajectories();

v_a = [s.streamVelQuiver.UData(1),s.streamVelQuiver.VData(1)];
v_b = [s.streamVelQuiver.UData(end),s.streamVelQuiver.VData(end)];
lambda = 2; v_A = lambda*v_a + (1-lambda)*v_b
lambda = -1; v_B = lambda*v_a + (1-lambda)*v_b
v_0 = [0;0];
lambda = 0.6375; v_1 = lambda*v_a + (1-lambda)*v_b
lambda = 1; v_2 = lambda*v_a + (1-lambda)*v_b

plot(s.a(4),[v_A(1),v_B(1)],[v_A(2),v_B(2)],'k--')
plot(s.a(4),[v_a(1),v_b(1)],[v_a(2),v_b(2)],'k',...
	'LineWidth',1.5)
plot(s.a(4),[v_a(1),0,v_b(1)],[v_a(2),0,v_b(2)],'k:')
text(s.a(4),v_b(1)/2,v_b(2)/2,'$V_{max}$','Interpreter','latex','HorizontalAlignment','right','VerticalAlignment','top')
plot(s.a(4),[v_a(1),v_1(1),0,v_b(1)],[v_a(2),v_1(2),0,v_b(2)],'ko','MarkerSize',2,'LineWidth',2)
text(s.a(4),v_a(1)-0.05,v_a(2),'$\mathbf{v}_B$','Interpreter','latex','HorizontalAlignment','right','VerticalAlignment','bottom')
text(s.a(4),v_1(1),v_1(2),'$\mathbf{v}_1$','Interpreter','latex','HorizontalAlignment','left','VerticalAlignment','bottom')
text(s.a(4),v_0(1)-0.03,v_0(2),'$\mathbf{v}_0$','Interpreter','latex','HorizontalAlignment','right','VerticalAlignment','middle')
text(s.a(4),v_b(1)+0.05,v_b(2),'$\mathbf{v}_A$','Interpreter','latex','HorizontalAlignment','left','VerticalAlignment','middle')
lambda = -0.4; v_l = lambda*v_a + (1-lambda)*v_b
text(s.a(4),v_l(1),v_l(2),'$\ell_{PQ}$','Interpreter','latex','HorizontalAlignment','left','VerticalAlignment','bottom')
r = rectangle(s.a(4),'Position',[-0.3,-0.3,0.6,0.6],'cur',1,'FaceColor',[230,230,230,232]/255,'EdgeColor','none');
uistack(r,'bottom')
exportForPaper(s.f(4),'image/controlIntersection','aspectRatio',[1 1],'width_mm',0.24*164)

s.setStreamlineVehicleVec(v_0);
exportForPaper(s.f(2),'image/v0','aspectRatio',[1,1],'width_mm',0.24*164)
s.setStreamlineVehicleVec(v_1);
exportForPaper(s.f(2),'image/v1','aspectRatio',[1,1],'width_mm',0.24*164)
s.setStreamlineVehicleVec(v_2);
exportForPaper(s.f(2),'image/v2','aspectRatio',[1,1],'width_mm',0.24*164)

%% varyN
g = generateVaryNPlots('~/Desktop/Results/varyNScratch/output','oneFig',false);
exportForPaper(g.f(1),'image/ranGyr_samp_cost','aspectRatio',[4 2],'xDataFit',true)
exportForPaper(g.f(2),'image/ranGyr_comp_cost','aspectRatio',[4 2],'xDataFit',true)
exportForPaper(g.f(3),'image/ranGyr_samp_comp','aspectRatio',[4 2],'xDataFit',true)

%% varyC
g = generateVaryCPlots('~/Desktop/Results/varyCScratch3/output','oneFig',false);
exportForPaper(g.f(1),'image/c_ranGyr_samp_cost','aspectRatio',[4 2],'xDataFit',true)
exportForPaper(g.f(2),'image/c_ranGyr_comp_cost','aspectRatio',[4 2],'xDataFit',true)
exportForPaper(g.f(3),'image/c_ranGyr_samp_comp','aspectRatio',[4 2],'xDataFit',true)

%% trajComparison
g = SamplingComparison(loadConfig_json('../cases/examples/lin_stream_gyre.json'),[0.5,0.5],[1.5,0.5],'oneFig',false);
g.toggleStreamlines();
v_a = [g.streamVelQuiver.UData(1),g.streamVelQuiver.VData(1)];
v_b = [g.streamVelQuiver.UData(end),g.streamVelQuiver.VData(end)];
lambda = 2; v_A = lambda*v_a + (1-lambda)*v_b
lambda = -1; v_B = lambda*v_a + (1-lambda)*v_b
plot(g.a(4),[v_A(1),v_B(1)],[v_A(2),v_B(2)],'k--')
text(g.a(4),v_a(1),v_a(2),'$\mathbf{v}_B$','Interpreter','latex','HorizontalAlignment','left','VerticalAlignment','bottom')
text(g.a(4),v_b(1),v_b(2),'$\mathbf{v}_A$','Interpreter','latex','HorizontalAlignment','right','VerticalAlignment','bottom')
lambda = 1.2; v_l = lambda*v_a + (1-lambda)*v_b
text(g.a(4),v_l(1),v_l(2),'$\ell_{PQ}$','Interpreter','latex','VerticalAlignment','top')
exportForPaper(g.f(1),'image/simpleTraj','width_mm',80)
exportForPaper(g.f(2),'image/streamTraj','width_mm',80)
exportForPaper(g.f(3),'image/simpleCtrl','aspectRatio',[1 1],'width_mm',0.49*80)
exportForPaper(g.f(4),'image/streamCtrl','aspectRatio',[1 1],'width_mm',0.49*80)

%% composite
p1 = Plotter('resultpath','~/Desktop/Results/realistic/output/r2-0-large_stream_realistic_BL_TR.metadata.json');
p2 = Plotter('resultpath','~/Desktop/Results/realistic/output/r2-0-large_stream_realistic_BL_TL.metadata.json');
p3 = Plotter('resultpath','~/Desktop/Results/realistic/output/r2-0-large_stream_realistic_TL_BR.metadata.json');
p4 = Plotter('resultpath','~/Desktop/Results/realistic/output/r2-0-large_stream_realistic_TR_BL.metadata.json');
p1.toggleGraph();
p2.toggleGraph();
p3.toggleGraph();
p4.toggleGraph();

p1.redrawCurrent(10,10,1);
p2.redrawCurrent(10,10,1);
p3.redrawCurrent(10,10,1);
p4.redrawCurrent(10,10,1);

p1.addPath('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_BL_TR.graph.json',Plotter.ORANGE);
p2.addPath('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_BL_TL.graph.json',Plotter.ORANGE);
p3.addPath('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_TL_BR.graph.json',Plotter.ORANGE);
p4.addPath('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_TR_BL.graph.json',Plotter.ORANGE);
p1.addTrajectory('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_BL_TR.traj.json',Plotter.ORANGE);
p2.addTrajectory('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_BL_TL.traj.json',Plotter.ORANGE);
p3.addTrajectory('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_TL_BR.traj.json',Plotter.ORANGE);
p4.addTrajectory('~/Desktop/Results/realistic/output/r2-0-large_simple_realistic_TR_BL.traj.json',Plotter.ORANGE);

streamArrowHead = [p4.pTrajectory(1).XData(round(end/2)) p4.pTrajectory(1).YData(round(end/2))];
simpleArrowHead = [p4.pTrajectory(2).XData(round(end/2)) p4.pTrajectory(2).YData(round(end/2))];
streamArrowBase = [0,10000];
simpleArrowBase = [0,-10000];
streamArrow = streamArrowHead-streamArrowBase;
simpleArrow = simpleArrowHead-simpleArrowBase;

xArrow = [streamArrowBase(1) simpleArrowBase(1)];
yArrow = [streamArrowBase(2) simpleArrowBase(2)];
uArrow = [streamArrow(1) simpleArrow(1)];
vArrow = [streamArrow(2) simpleArrow(2)];

quiver(p4.a,...
	xArrow,yArrow,...
	uArrow,vArrow,...
	0,...
	'Color','k')
text(p4.a,...
	streamArrowBase(1),streamArrowBase(2),...
	'Ours',...
	'HorizontalAlignment','left',...
	'VerticalAlignment','middle')
text(p4.a,...
	simpleArrowBase(1),simpleArrowBase(2),...
	'Standard',...
	'HorizontalAlignment','left',...
	'VerticalAlignment','middle')

p1.pTrajectory(1).LineWidth = 0.75;
p1.pTrajectory(2).LineWidth = 0.75;
p2.pTrajectory(1).LineWidth = 0.75;
p2.pTrajectory(2).LineWidth = 0.75;
p3.pTrajectory(1).LineWidth = 0.75;
p3.pTrajectory(2).LineWidth = 0.75;
p4.pTrajectory(1).LineWidth = 0.75;
p4.pTrajectory(2).LineWidth = 0.75;

exportForPaper(p1.f,'image/compositeBL','aspectRatio',[1 1],'width_mm',0.49*80)
exportForPaper(p2.f,'image/compositeBLTL','aspectRatio',[1 1],'width_mm',0.49*80)
exportForPaper(p3.f,'image/compositeTL','aspectRatio',[1 1],'width_mm',0.49*80)
exportForPaper(p4.f,'image/compositeTR','aspectRatio',[1 1],'width_mm',0.49*80)

%% NCI
% pNorth = Plotter('resultpath','~/Desktop/Results/realVaryC/output/r02-0-stream_real_north.metadata.json');
% eacCurrent = pNorth.oceanCurrent;
% save('eacCurrent.mat','eacCurrent')
data = load('eacCurrent.mat');
eacCurrent = data.eacCurrent;

pNorth = Plotter('resultpath','~/Desktop/Results/realVaryC/output/r02-0-stream_real_north.metadata.json','oceanCurrent',eacCurrent);
pSouth = Plotter('resultpath','~/Desktop/Results/realVaryC/output/r02-0-stream_real_south.metadata.json','oceanCurrent',eacCurrent);
pNorth.toggleGraph()
pSouth.toggleGraph()

% pNorth.addPath('~/Desktop/Results/realVaryC/output/r02-0-simple_real_north.graph.json',Plotter.ORANGE)
pNorth.addTrajectory('~/Desktop/Results/realVaryC/output/r02-0-simple_real_north.traj.json',Plotter.ORANGE)
pNorth.pTrajectory(end).ZData = 0*pNorth.pTrajectory(end).ZData;
% pSouth.addPath('~/Desktop/Results/realVaryC/output/r02-0-simple_real_south.graph.json',Plotter.ORANGE)
pSouth.addTrajectory('~/Desktop/Results/realVaryC/output/r02-0-simple_real_south.traj.json',Plotter.ORANGE)
pSouth.pTrajectory(end).ZData = 0*pSouth.pTrajectory(end).ZData;

% pNorth.addPath('../case_output/real/direct_real_north.graph.json',Plotter.PINK)
% pNorth.addTrajectory('../case_output/real/direct_real_north.traj.json',Plotter.PINK)
% pNorth.pTrajectory(end).ZData = 0*pNorth.pTrajectory(end).ZData;
% pSouth.addPath('../case_output/real/direct_real_south.graph.json',Plotter.PINK)
% pSouth.addTrajectory('../case_output/real/direct_real_south.traj.json',Plotter.PINK)
% pSouth.pTrajectory(end).ZData = 0*pSouth.pTrajectory(end).ZData;

plot(pNorth.a,...
	[pNorth.pInit.XData pNorth.pGoal.XData],...
	[pNorth.pInit.YData pNorth.pGoal.YData],...
	'k--',...
	'LineWidth',0.75);
plot(pSouth.a,...
	[pSouth.pInit.XData pSouth.pGoal.XData],...
	[pSouth.pInit.YData pSouth.pGoal.YData],...
	'k--',...
	'LineWidth',0.75);

pNorth.pTrajectory(1).LineWidth = 0.75;
pNorth.pTrajectory(2).LineWidth = 0.75;
% pNorth.pTrajectory(3).LineWidth = 0.75;
pSouth.pTrajectory(1).LineWidth = 0.75;
pSouth.pTrajectory(2).LineWidth = 0.75;
% pSouth.pTrajectory(3).LineWidth = 0.75;

graphUtm2Geo(pNorth.a,'56H');
graphUtm2Geo(pSouth.a,'56H');
xlabel(pNorth.a,'Longitude ($^\circ$)',...
	'Interpreter','latex')
ylabel(pNorth.a,'Latitude ($^\circ$)',...
	'Interpreter','latex')
xlabel(pSouth.a,'Longitude ($^\circ$)',...
	'Interpreter','latex')
ylabel(pSouth.a,'Latitude ($^\circ$)',...
	'Interpreter','latex')

streamArrowHead = [pNorth.pTrajectory(1).XData(round(end/4)) pNorth.pTrajectory(1).YData(round(end/4))];
simpleArrowHead = [pNorth.pTrajectory(2).XData(round(end/4)) pNorth.pTrajectory(2).YData(round(end/4))];
streamArrowBase = [153,-34.8];
simpleArrowBase = [153,-35.2];
streamArrow = streamArrowHead-streamArrowBase;
simpleArrow = simpleArrowHead-simpleArrowBase;

xArrow = [streamArrowBase(1) simpleArrowBase(1)];
yArrow = [streamArrowBase(2) simpleArrowBase(2)];
uArrow = [streamArrow(1) simpleArrow(1)];
vArrow = [streamArrow(2) simpleArrow(2)];

quiver(pNorth.a,...
	xArrow,yArrow,...
	uArrow,vArrow,...
	0,...
	'Color','k')
text(pNorth.a,...
	streamArrowBase(1),streamArrowBase(2),...
	'Ours',...
	'HorizontalAlignment','right',...
	'VerticalAlignment','middle')
text(pNorth.a,...
	simpleArrowBase(1),simpleArrowBase(2),...
	'Standard',...
	'HorizontalAlignment','right',...
	'VerticalAlignment','middle')

streamArrowHead = [pSouth.pTrajectory(1).XData(round(end/10*6)) pSouth.pTrajectory(1).YData(round(end/10*6))];
simpleArrowHead = [pSouth.pTrajectory(2).XData(round(end/10*7)) pSouth.pTrajectory(2).YData(round(end/10*7))];
streamArrowBase = [154,-32.6];
simpleArrowBase = [154,-32.2];
streamArrow = streamArrowHead-streamArrowBase;
simpleArrow = simpleArrowHead-simpleArrowBase;

xArrow = [streamArrowBase(1) simpleArrowBase(1)];
yArrow = [streamArrowBase(2) simpleArrowBase(2)];
uArrow = [streamArrow(1) simpleArrow(1)];
vArrow = [streamArrow(2) simpleArrow(2)];

quiver(pSouth.a,...
	xArrow,yArrow,...
	uArrow,vArrow,...
	0,...
	'Color','k')
text(pSouth.a,...
	streamArrowBase(1),streamArrowBase(2),...
	'Ours',...
	'HorizontalAlignment','left',...
	'VerticalAlignment','middle')
text(pSouth.a,...
	simpleArrowBase(1),simpleArrowBase(2),...
	'Standard',...
	'HorizontalAlignment','left',...
	'VerticalAlignment','middle')

draw_aus_boundary(pNorth.a)
draw_aus_boundary(pSouth.a)
draw_aus_cities(pNorth.a,'textOnLand',true,'cityMarker','none','textBg','none')
draw_aus_cities(pSouth.a,'textOnLand',true,'cityMarker','none','textBg','none')
delete(pNorth.a.Children(1:13))
delete(pNorth.a.Children(2))
delete(pSouth.a.Children(1:13))
delete(pSouth.a.Children(2))
pNorth.a.Children(2).HorizontalAlignment = 'left';
pSouth.a.Children(2).HorizontalAlignment = 'left';
pNorth.a.Children(2).VerticalAlignment = 'top';
pSouth.a.Children(2).VerticalAlignment = 'top';
pNorth.a.Children(1).Position(2) = pNorth.a.Children(1).Position(2) - 0.25;
pSouth.a.Children(1).Position(2) = pSouth.a.Children(1).Position(2) - 0.25;
pNorth.a.Children(2).Position(2) = pNorth.a.Children(2).Position(2) - 0.25;
pSouth.a.Children(2).Position(2) = pSouth.a.Children(2).Position(2) - 0.25;
exportForPaper(pNorth.f,'image/syd_bne','width_mm',164)
exportForPaper(pSouth.f,'image/bne_syd','width_mm',164)

